The Hilbert scheme of 11 points in A^3 is irreducible

We prove that the Hilbert scheme of 11 points on a smooth threefold is irreducible. In the course of the proof, we present several known and new techniques for producing curves on the Hilbert scheme.

==> anc/CombalggeomApprenticeshipsHilbert.m2 <==
-- -*- coding: utf-8 -*-
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
-- MULTIPLIER IDEALS -----------------------------------------------------------
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------

--------------------------------------------------------------------------------
-- Copyright 2016 Theodosios Douvropoulos, Joachim Jelisiejew,
--   Bernt Ivar Ulstoer Noedland, Zach Teitler
--
-- This program is free software: you can redistribute it and/or modify it under
-- the terms of the GNU General Public License as published by the Free Software
-- Foundation, either version 3 of the License, or (at your option) any later
-- version.
--
-- This program is distributed in the hope that it will be useful, but WITHOUT
-- ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
-- FOR A PARTICULAR PURPOSE.  See the GNU General Public License for more
-- details.
--
-- You should have received a copy of the GNU General Public License along with
-- this program.  If not, see <http://www.gnu.org/licenses/>.
--------------------------------------------------------------------------------

newPackage(
    "CombalggeomApprenticeshipsHilbert",
    Version => "0.2",
    Date => "6 Jan 2017",
    Authors => {
        {Name => "Theodosios Douvropoulos", Email => "douvr001@umn.edu"},
        {Name => "Joachim Jelisiejew", Email => "jjelisiejew@gmail.com"},
        {Name => "Bernt Ivar Ulstoer Noedland", Email => "binoedland@hotmail.com"},
        {Name => "Zach Teitler", Email => "zteitler@boisestate.edu"}
    },
    Headline => "irreducibility of Hilbert schemes of points
      via inverse systems and apolarity",
    DebuggingMode => false
)

export {
    "fromDualApolar",
    "localHilbertFunction",
    "localHilbertFunctionAtPoint",
    "localHilbertSeries",
    "localHilbertSeriesAtPoint",
    "tangentSpaceToHilbert",
    "checkSmoothability",
    "veryCompressedAlgebrasTest",
    "certifySmooth",
    "certifyCleavable"
}

-- fromDualApolar:
-- given an inverse system, compute its annihilating ideal
fromDualApolar = method()
fromDualApolar RingElement := f -> (
  R := ring f;
  m := ideal vars R;
  d := first degree f;
  
  -- B is a basis for R_{\leq d}
  B := matrix {flatten for i from 0 to d list first entries basis(i,R)};
  
  -- Cat is the matrix of the map R*_{\leq d} --> R_{\leq d} given by
  -- evaluating a differential operator against f: D \mapsto Df
  -- E.g., if f=x^5, then (d/dx) \mapsto 5x^4, (d/dx)^2 \mapsto 20x^3,
  --   (d/dy) \mapsto 0, 1 \mapsto x^5...
  Cat := diff( (transpose B)*B, f);
  
  -- Kernel of Cat is exactly the annihilating ideal we are looking for,
  -- i.e., the ideal of D such that Df=0 <==> Cat(D)=0.
  -- Macaulay2 computes 'kernel Cat' as a submodule of the free module on R_{\leq d}.
  -- Doing B*(gens kernel Cat) means finding the image under the natural
  -- map to R. Then, make it an ideal, and add m^(d+1) just in case
  -- there are generators in that degree.
  K := ideal (B*(gens kernel Cat)) + m^(d+1);
  return(trim K);
)
fromDualApolar List := J -> (
  trim intersect apply(J, fromDualApolar)
)
fromDualApolar Matrix := M -> (
  fromDualApolar first entries M
)

localHilbertFunctionAtPoint = method()
localHilbertFunctionAtPoint(Ideal, ZZ, Ideal) := (I, n, maxId) -> (
    degree(I + maxId^(n+1)) - degree(I + maxId^n)
)

localHilbertFunction = method()
localHilbertFunction(Ideal, ZZ) := (I, n) -> (
    localHilbertFunctionAtPoint(I, n, ideal gens ring I)
)

--localHilbertSeries = method()
--localHilbertSeries(Ideal) := I -> (
--    assert (dim I == 0);
--    l := {};
--    count := 0;
--    hf := localHilbertFunction(I, count);
--    while(hf != 0) do (
--        l = append(l, hf);
--        count = count + 1;
--        hf = localHilbertFunction(I, count);
--    );
--    l
--)

localHilbertSeriesAtPoint = method()
localHilbertSeriesAtPoint(Ideal, Ideal) := (I, maxId) -> (
   assert (dim I == 0);
   c := 0;
   local x;
   while ( (x=localHilbertFunctionAtPoint(I, c, maxId)) != 0 ) list (
     x
  ) do (
    c = c+1
  )
)

localHilbertSeries = method()
localHilbertSeries(Ideal) := I -> (
    localHilbertSeriesAtPoint(I, ideal gens ring I)
)

tangentSpaceToHilbert = method()
tangentSpaceToHilbert(Ideal) := I -> (
    degree Hom(I, (ring I)/I)
)


-- we are interested in smoothability
-- of very compressed algebras of degree d in n-dimensional polynomial ring
-- over a field kk, which is finite and small enough
-- over kk = ZZ/401 the calculations for all cases n = 3, d<=96
-- take around 20 hours
checkSmoothability = method()
checkSmoothability(ZZ, ZZ, Ring) := (n, d, kk) -> (
    DDtmp := kk(monoid[getSymbol "eps"]);
    eps := DDtmp_0;
    DD := DDtmp/eps^2;
    z := getSymbol "z";
    zz := getSymbol "zz";
    Pnaug := DD[z_0 .. z_n];
    znot := Pnaug_0;
    Pn := kk[zz_0 .. zz_n];
    inj := map(Pnaug, Pn, gens Pnaug);
    localCoords := delete(znot, gens Pnaug);
    assert(#localCoords == n);
    pointIdeal := coords -> ideal apply(toList coords, localCoords,
      (a, var) -> var - a*znot);
    randomPointCoords := d -> apply(1..d, i->toList apply(1..n, j->random(kk)));
    randomTuple := randomPointCoords d;
    -- generate all n*d tangent directions at point on the Hilbert scheme
    -- corresponding to randomTuple by moving each of d point in n possible
    -- coordinate directions by epsilon
    coordinateDirs := eps * entries diagonalMatrix (for i in 0..n-1 list 1);
    changeAlongithCoord := (point, coordinate) -> point + coordinateDirs_coordinate;
    changeithPoint := (points, pointNo) -> toList apply(0..n-1,
      coordinate-> toList apply(0..d-1, i -> if i == pointNo then
        changeAlongithCoord(points_i, coordinate)
      else
        points_i));
    --
    tangentDirections := flatten toList apply(0..d-1, pointNo ->
      changeithPoint(randomTuple, pointNo));
    assert (#tangentDirections == n*d);
    ideals := apply(tangentDirections, tuple ->
      fold(apply(tuple, pointIdeal), intersect));
    -- now we reduce ideals to equations of appropriate socle degree s.
    -- For example if we have d=8 points in P^n=4, then s = 2
    s := 0;
    while(d >= hilbertFunction(s, Pn)) do (s = s+1);
    Anaug := Pnaug/(znot);
    xx := getSymbol "xx";
    An := kk[xx_1 .. xx_n];
    -- TODO check if the following works
    reduct := map(An, Anaug, {0} | gens An);
    assert (kernel reduct == ideal {promote(eps, Anaug)});
    -- mingens will generally not give minimal generators
    -- because the ideals re not graded wrt eps
    -- thus we must provide our own function
    mingensLocal := i->(
        candidates := select(flatten entries mingens promote(i, Anaug), eq->first degree eq == s);
        currentIdeal := ideal reduct(candidates_0);
        mingenList := {candidates_0};
        for el in candidates do (
            if currentIdeal != currentIdeal + ideal reduct(el) then
            (
                mingenList = append(mingenList, el);
                currentIdeal = currentIdeal + ideal reduct(el);
            );
        );
        return mingenList;
    );
    equations := apply(ideals, i->mingensLocal(i));
    assert all(equations, eqs->(#eqs == hilbertFunction(s, Pn) - d));
    -- we check what is the dimension of the space in Grass
    -- spanned by tangent directions
    -- for this we need to transform equations in homomorphisms
    -- we do this by means of inverse systems
    reducedIdeal := reduct(ideal equations_0) + (ideal gens An)^(s+1);
    assert all(equations, eqs->reduct(ideal eqs)+(ideal gens An)^(s+1)  == reducedIdeal);
    dualSystem := select(flatten entries toDual(s, mingens reducedIdeal), el->first degree el == s);
    isComplement := invSystem -> (
        all(flatten entries fromDual matrix {invSystem | dualSystem}, x->(first degree x) > s)
    );
    randomForms := flatten entries random(An^(hilbertFunction(s, Pn) - d), An^{-s});
    while(not isComplement randomForms) do (
        randomForms = flatten entries random(An^{hilbertFunction(s, Pn) - d}, An^{-s});
    );
    monos := flatten entries monomials (sum gens Pnaug)^s;
    epsilonPart := form -> (
        reduct(sum(apply(monos, m->m*coefficient(eps, coefficient(m, form)))))
    );
    nonepsilonPart := form -> (
        reduct(sum(apply(monos, m->m*coefficient(promote(1, An), coefficient(m, form)))))
    );
    nonepsilonVector := form -> (
        nonepsPart := nonepsilonPart form;
        toList apply(randomForms, coord->lift(contract(nonepsPart, coord), kk))
    );
    epsilonVector := form -> (
        epsPart := epsilonPart form;
        toList apply(dualSystem, coord->lift(contract(epsPart, coord), kk))
    );
    toVector := formList -> (
        nonepsMat := matrix toList apply(formList, nonepsilonVector);
        epsMat := matrix toList apply(formList, epsilonVector);
        flatten entries (inverse(nonepsMat)*epsMat)
    );
    r := rank matrix toList apply(equations, toVector);
    return (r, (d-hilbertFunction(s-1, Pn))*(hilbertFunction(s, Pn)-d));
);

-- we run this method over kk = ZZ/401
-- it takes around 10 hours to finish on a middle-class notebook with i5 Intel
veryCompressedAlgebrasTest = method()
veryCompressedAlgebrasTest(Ring) := (kk) -> (
    for i in 8..95 do (
        (a, b) := checkSmoothability(3, i, kk);
        assert (a == b);
        print i;
    );
)

-- given an ideal, a family which is a cleaving and the nonzero divisor on this family
-- check that the ideal is indeed cleavable (hence smoothable) and smooth
-- E.g.:
-- to certify that ideal I = (x,y,z^11) is smooth and smoothable
-- give a cleaving family such as L = (x,y,z^11-t*z^10), with parameter t
--  certifyCleavable( I, L, t) == true
-- means that I is zero-dimensional of degree 11,
-- L, with parameter t, gives a flat family with special fiber I,
-- L is supported at more than one point (so I is cleavable),
-- and the tangent space of the Hilbert scheme at the point I has dimension 33
certifySmooth = method()
certifySmooth ( Ideal ) := I -> (
    -- certify that I is smooth, zero-dimensional of correct degree
    if ( dim I != 0 ) then (
        print "Ideal is not zero-dimensional";
        return false;
    );
    if ( tangentSpaceToHilbert(I) != (degree I)*(numgens ring I) ) then(
        print "The point corresponding to the ideal is not smooth";
        return false;
    );
    true
)

certifyCleavable = method()
certifyCleavable (Ideal, Ideal, RingElement) := (I, K, t) -> (
    -- certify that t is a non-zero divisor on K
    if not (K == (K:t)) then(
        print "the parameter is a zero-divisor on the family";
        return false;
    );
    -- and that K is a curve
    if not (dim (K+ideal t) == 0) then(
        print "the family is not a curve";
        return false;
    );
    -- and that I is the special fiber
    if not ((I + ideal t) == (K + ideal t)) then(
        print "the ideal is not the special fiber";
        return false;
    );
    -- check that a fiber (hence a general fiber) is reducible
    assert (sum(localHilbertSeriesAtPoint(K + ideal {t-1}, ideal{t-1} + ideal gens ring I)) > 0);
    if not (sum(localHilbertSeriesAtPoint(K + ideal {t-1}, ideal{t-1} + ideal gens ring I)) < degree I) then(
        print "The general fiber is not reducible";
        return false;
    );
    true
)

TEST ///
    -- local Hilbert functions
    kk = ZZ/1009
    kk[x, y]
    I = ideal {x^2 - y, y^2}
    assert (localHilbertSeries I == {1, 1, 1, 1})
    --
    -- smoothability of very compressed
    assert (checkSmoothability(3, 8, kk) == (8, 8))
    assert (checkSmoothability(4, 8, kk) == (20, 21))
    -- note that `numerator reduceHilbert hilbertSeries I`
    -- is equal to (1, 2, 1), not (1, 1, 1, 1)
    -- this is because M2 computes the Hilbert function of associated graded
    --
    -- Smoothability of strata
    -- Due to the way Macaulay2 handles duality (as "self duality")
    -- we restrict to coordinate names x, y, z
    -- and discard alpha, beta, gamma.
    T = QQ[x, y, z]
    Q = T[t]
    hasHilbertSeries := (I, hs) -> (toSequence localHilbertSeries I == hs);
    --
    -- case (1, 3, 3, 4)
    I = ideal(x*y,x*z,x^2+y^3,y^2*z^2,y*z^3,z^4);
    assert hasHilbertSeries(I, (1, 3, 3, 4));
    assert certifyCleavable(I, ideal(x^2+t*x+y^3,x^3+t*x^2,x*y,x*z)+(ideal(y,z))^4, t);
    assert certifySmooth I;
    --
    -- case (1, 3, 4, 3)
    -- component P
    I = ideal(x^2,y^2,z^3,x*y*z^2);
    assert hasHilbertSeries(I, (1, 3, 4, 3));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    -- component Q
    I = ideal(x*y,x*z,x^3+z^3,y*z^2,y^3*z,y^4);
    assert hasHilbertSeries(I, (1, 3, 4, 3));
    assert certifyCleavable(I, ideal(x*y,x*z,x^3+z^3,y*z^2,x^4,y^3*z,y^4+t*y^3), t);
    assert certifySmooth I;
    --
    -- case (1, 3, 5, 2)
    --
    I = ideal(x*y,x^3,y^3,z^3,x*z^2,x^2*z+y*z^2);
    assert hasHilbertSeries(I, (1, 3, 5, 2));
    assert certifyCleavable(I, ideal(x*y, x^3, y^3+t*y^2, z^3, x*z^2, x^2*z+y*z^2), t);
    assert certifySmooth I;
    --
    -- case (1, 3, 4, 2, 1)
    --
    -- <f>: (1, 2, 3, 2, 1)
    I = fromDualApolar{x^2*y^2,z^2};
    assert hasHilbertSeries(I, (1, 3, 4, 2, 1));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    I = fromDualApolar{x^2*y^2,z*x};
    assert hasHilbertSeries(I, (1, 3, 4, 2, 1));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    I = fromDualApolar{x^2*y^2,z*(x+y)};
    assert hasHilbertSeries(I, (1, 3, 4, 2, 1));
    assert certifyCleavable(I, ideal(z^2, x*z-y*z, y^2*z, y^3, x^3 + t*x^2), t);
    assert certifySmooth I;
    --
    --f=z^4 (V_1: q_1,q_2 do not share a line)
    I = fromDualApolar{y*z,x^2*y,z^4};
    assert hasHilbertSeries(I, (1, 3, 4, 2, 1));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    --f=z^4 (V_2: (l_1,l_2) annihilates z)
    I = ideal(x*z,y*z,y^3+z^4,x^3,x^2*y);
    assert hasHilbertSeries(I, (1, 3, 4, 2, 1));
    assert certifyCleavable(I, ideal(x*z,y*z,y^3+z^4,x^3-t*x^2,x^2*y), t);
    assert certifySmooth I;
    --
    --f=z^4 (V_2: (l_1,l_2) does not annihilate z)
    I = ideal(y^2,y*z,x^3,x^2*z,x*z^2,z^5);
    assert hasHilbertSeries(I, (1, 3, 4, 2, 1));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    -- case (1, 3, 2, 2, 2, 1)
    --
    -- f=x^5+y^5
    I = fromDualApolar{x^5+y^5,z};
    assert hasHilbertSeries(I, (1, 3, 2, 2, 2, 1));
    assert certifyCleavable(I, ideal(x^5-y^5,x*y,x*z,y*z,z^2-t*z), t);
    assert certifySmooth I;
    --
    -- f=x^4y
    I = fromDualApolar{x^4*y,z};
    assert hasHilbertSeries(I, (1, 3, 2, 2, 2, 1));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    --(f,g)=(x^5,y^4)
    I = ideal(x^6,y^5,x*y,x*z,y*z+x^5,z^2);
    assert hasHilbertSeries(I, (1, 3, 2, 2, 2, 1));
    assert certifyCleavable(I, ideal(x*y,x*z,y*z+x^5,z^2,x^6,y^5-t*y^4), t);
    assert certifySmooth I;
    --
    --(f,g)=(x^5,x^3y)
    I = ideal(y^2,x*z,y*z+x^5,z^2,x^4*y);
    assert hasHilbertSeries(I, (1, 3, 2, 2, 2, 1));
    assert certifyCleavable(I, ideal(y^2,x*z,y*z+x^5+t*x^4,z^2,x^4*y), t);
    assert certifySmooth I;
    --
    --
    -- case (1, 3, 3, 2, 2)
    --
    -- First subcase, top degree generators are x^4,y^4
    --
    -- Q = z^2 +x*y
    I = fromDualApolar {x^4,y^4,z^2+x*y};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{y*z,2*x*y-z^2,x*z,x^5,y^5+t*y^4}, t);
    assert certifySmooth I;
    -- Q = z^2
    I = fromDualApolar {x^4+x^2*y+x^2*z+z^3,y^4,z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{y*z,x*y-z*x,3*x^2*z-z^3,x^3-12*z*x,y^5+t*y^4}, t);
    assert certifySmooth I;
    -- Q = x*y
    I = fromDualApolar {x^4+x^2*y+x^2*z+x*y^2,y^4,x*y,z};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{z^2,y*z,x*y^2-z*x^2,x^2*y-x^2*z,x^3-12*z*x,y^5+t*y^4}, t);
    assert certifySmooth I;
    -- Q= x*z
    I = fromDualApolar {x^4+z*z*x,y^4,z*x};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{y*z,x*y,x^2*z,x^3-12*z^2,y^5+t*y^4}, t);
    assert certifySmooth I;
    -- Q= (x+y)*z
    I = fromDualApolar {x^4,y^4,x*z+y*z};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{z^2,x*z-y*z,x*y,y^5,x^5-t*x^4}, t);
    assert certifySmooth I;
    --
    -- Second subcase, top degree generators are x^4,x^3*y
    --
    -- Q=z^2
    I = fromDualApolar {x^4,x^3*y+x^2*z+z^3,z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{y*z,y^2,3*x^2*z-z^3,x^2*y-3*x*z,x^5+t*x^4}, t);
    assert certifySmooth I;
    --Q=z^2+y^2
    I = fromDualApolar {x^4,x^3*y,y^2+z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{y*z,x*z,y^2-z^2,x^4*y,x^5+t*x^4}, t);
    assert certifySmooth I;
    --Q=y*z
    I = fromDualApolar {x^4,x^3*y+z*x^2,z*y};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{z^2,y^2,x*y*z,x^2*y-3*x*z,x^3*z,x^5+t*x^4}, t);
    assert certifySmooth I;
    --Q=y^2+x*z
    I = fromDualApolar {x^4+2*x^2*z,x^3*y+x*y*z,y^2+x*z};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal(z^2+t*z,y^2*z,y^3,x*y^2,x^2*y-6*y*z,x^3+3*y^2-6*x*z), t);
    assert certifySmooth I;
    --Q=y^2
    I = fromDualApolar {x^4+2*x^2*z,x^3*y+x^2*z+x*y*z,y^2,z};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{z^2,y^2*z,y^3+t*y^2,x*y^2,x^2*y-6*y*z,x^3-6*x*z+12*y*z}, t);
    assert certifySmooth I;
    --Q=x*z
    I = fromDualApolar {x^4,x^3*y+x^2*z+x*z^2,x*z};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 2));
    assert certifyCleavable(I, ideal{y*z,y^2,x^2*z-x*z^2,x^2*y-3*z^2,x^5+t*x^4}, t);
    assert certifySmooth I;
    --
    -- case (1, 3, 3, 3, 1)
    --
    -- Subcase: inverse system contains x^2,x*y,y^2
    -- quartic generator f=x^4
    I =  fromDualApolar {x^4+x^2*z,x^2*y,x*y^2};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal{y*z,z^2+t*z,y^3,x^3-12*x*z,x^2*y^2}, t);
    assert certifySmooth I;
    --
    -- quartic generator f concise w.r.t. x,y
    I = fromDualApolar {x^2*y^2+x*y*z,x^3,z};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal{z^2,y^2*z,x^2*z,y^3,x*y^2-4*y*z,x^2*y-4*x*z,x^4+t*x^3}, t);
    assert certifySmooth I;
    --
    -- Subcase: quartic generator f has H.f. (1,2,2,2,1)
    --
    -- Q=span{x^2,y^2,z^2}; (f^\perp)_1=span{gamma}
    I = fromDualApolar {x^4+y^4,z^3};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal{y*z,x*z,x*y,z^4+t*z^3,x^4-y^4}, t);
    assert certifySmooth I;
    --
    -- Q=span{x^2,yz,z^2}; (f^\perp)_1=span{alpha}
    I = fromDualApolar {y*z^3,x^3};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    -- Q=span{x^2,yz,z^2}; (f^\perp)_1=span{alpha}
    I = fromDualApolar {x^4+z^4,y*z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal{y^2+t*y,x*z,x*y,y*z^3,x^4-z^4}, t);
    assert certifySmooth I;
    --
    -- Q=span{xz,yz,z^2}; (f^\perp)_1=span{beta}
    I = fromDualApolar {x*z^3,y*z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert isMonomialIdeal I;
    assert certifySmooth I;
    --
    -- Q=span{x^2+yz,xz,z^2}; (f^\perp)_1=span{beta}
    I = fromDualApolar {x*z^3, x^2*z+y*z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I,ideal(y^2,x*y,x^2-y*z,y*z^3,z^4-t*z^3), t);
    assert certifySmooth I;
    --
    -- Subcase: quartic generator f has H.f. (1,1,1,1,1)
    --
    -- Q=span{x^2,y^2,z^2}; (f^\perp)_1=span{alpha,beta}
    I = fromDualApolar {z^4+x*z+x*y+y*z,x^3,y^3};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal(x*z-y*z,x*y-y*z,x^2*y,x^4-t*x^3,y^4,z^4-24*x*y), t)
    assert certifySmooth I;
    --
    -- Q=span{x^2,y*z,z^2}; (f^\perp)_1=span{alpha,beta}
    I = fromDualApolar {z^4,x^3+y^2,y*z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal{x*z,x*y,y^2*z,x^3+t*x^2-3*y^2,y*z^3,z^5}, t);
    assert certifySmooth I;
    --
    -- Q=span{x^2,y*z,z^2}; (f^\perp)_1=span{beta,gamma}
    I = fromDualApolar {x^4+y^2,y*z^2,z^3};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal{x*z,x*y,y^2*z,z^4+t*z^3,y*z^3,x^4-12*y^2}, t);
    assert certifySmooth I;
    --
    -- Q=span{x*z,y*z,z^2}; (f^\perp)_1=span{alpha,beta}
    I = fromDualApolar {y^2*z+z^4,y*z^2,x*z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal(x*y,x^2-t*x,z^3-12*y^2,y^3,y^2*z^2), t)
    assert certifySmooth I;
    --
    -- Q=span{x^2+y*z,x*z,z^2}; (f^\perp)_1=span{alpha,beta}
    I = fromDualApolar {z^4+y^2,y*z^2+x^2*z,x*z^2};
    assert hasHilbertSeries(I, (1, 3, 3, 3, 1));
    assert certifyCleavable(I, ideal{x*y,x^2-y*z,y^3,x*z^3,y*z^3,z^4+t*z^3-12*y^2}, t)
    assert certifySmooth I;
    --
    -- Case (1, 3, 3, 2, 1, 1)
    I = fromDualApolar {x^5+y^4+z^2,x*z};
    assert hasHilbertSeries(I, (1, 3, 3, 2, 1, 1))
    assert certifyCleavable(I, ideal{y*z,x*y,x*z^2,x^2*z,y^4+t*y^3-12*z^2,x^5-60*z^2}, t)
    assert certifySmooth I;
    --
    --
///

end



restart
loadPackage "CombalggeomApprenticeshipsHilbert"
installPackage oo
check oo


